GRC: Unifying Reasoning-Driven Generation, Retrieval and Compression

Text embedding and generative tasks are usually trained separately based on large language models (LLMs) nowadays. This causes a large amount of training cost and deployment effort. Context compression is also a challenging and pressing task, which is vital to reasoning-driven generation, and agentic tasks requiring long context and continual learning. In this paper, we explore how to unify reasoning-driven generation, reasoning-enhanced text representation and context compression tasks in one forward pass for LLMs. Through meta latent tokens and a unified generative, representative and compressive tuning approach, we propose a training framework named GRC that bridges the three tasks. The trained models can accomplish three objectives in a single forward pass while maintaining modular, LEGO-style flexibility during inference. This design greatly reduces the deployment effort for retrieval-augmented generation (RAG) and achieves efficient inference and three times data utilization during training. Furthermore, this framework design enables a new paradigm for text embedding: self-reason-latent embeds, and a new generation paradigm, latent memory-augmented generation, where compressed and internalized KV cache with O(1) length is used as the updatable memory. We also propose hybrid paged attention to speed up the inference of our models. Extensive experiments on reasoning-intensive retrieval benchmarks, generative tasks, document compression, latency evaluation, and RAG settings demonstrate the effectiveness of our method and may shed light on the truly unified model that can handle reasoning-driven generation, embedding and compression tasks seamlessly.

==> figures/grc.py <==
from typing import Union

import torch
import torch.nn.functional as F
from transformers.activations import SiLUActivation
from transformers.generation.logits_process import (
    LogitsProcessorList, RepetitionPenaltyLogitsProcessor,
    TemperatureLogitsWarper, TopKLogitsWarper, TopPLogitsWarper)
from transformers.generation.stopping_criteria import (MaxLengthCriteria,
                                                       StoppingCriteriaList)

from src.grc.training.model_implementation.modeling_llama import \
    LlamaForCausalLM
from src.grc.training.model_implementation.modeling_qwen3 import \
    Qwen3ForCausalLM
from src.grc.utils import (find_token_spans_padded_gpu, replace_slice,
                           slice_by_start_end)


class GRCGenerateMixin:
    @torch.no_grad()
    def generate_with_compress(
        self,
        input_ids,
        max_new_tokens=50,
        max_length=None,             
        temperature=1.0,
        top_k=0,
        top_p=1.0,
        repetition_penalty=1.0,
        logits_processor=None,
        stopping_criteria=None,
        pad_token_id=None,
        eos_token_id=None,
        use_cache=True,
        **model_kwargs,
    ):
        batch_size, initial_len = input_ids.shape
        
        out = self.generate_with_kv(
            input_ids=input_ids,
            max_new_tokens=max_new_tokens,
            max_length=max_length,             
            temperature=temperature,
            top_k=top_k,
            top_p=top_p,
            repetition_penalty=repetition_penalty,
            logits_processor=logits_processor,
            stopping_criteria=stopping_criteria,
            pad_token_id=pad_token_id,
            eos_token_id=eos_token_id,
            use_cache=use_cache,
        )
        generated_ids = out["sequences"]
        
        past, last_hidden_state = self.append_register_tokens_with_kv(
            batch_size=batch_size,
            past_key_values=out["past_key_values"],
            eos_token_id=eos_token_id,
        )
        raw_reps = last_hidden_state
        
        embedded_raw_reps= self.embed_adapter(raw_reps)
        
        if self.pooling_method == "lasttoken":
            embedding = embedded_raw_reps[:, -1, :]
        elif self.pooling_method == "register_token_mean":
            s = torch.sum(embedded_raw_reps, dim=1)
            embedding = s / raw_reps.shape[1]
        
        if self.normalized:
            embedding = torch.nn.functional.normalize(embedding, p=2, dim=-1)
        
        return generated_ids, raw_reps, embedding, past
        
    @torch.no_grad()
    def generate_with_kv(
        self,
        input_ids,
        max_new_tokens=50,
        max_length=None,             
        temperature=1.0,
        top_k=0,
        top_p=1.0,
        repetition_penalty=1.0,
        logits_processor=None,
        stopping_criteria=None,
        pad_token_id=None,
        eos_token_id=None,
        use_cache=True,
        **model_kwargs,
    ):

        model = self.model
        device = input_ids.device
        batch_size = input_ids.shape[0]

        # ----------------------------
        # 1. stopping criteria
        # ----------------------------
        if eos_token_id is None:
            eos_token_id = getattr(model.config, "eos_token_id", None)
            
        if pad_token_id is None:
            pad_token_id = getattr(model.config, "pad_token_id", None)

        if isinstance(eos_token_id, int):
            eos_token_id = [eos_token_id, ]

        if max_length is None:
            max_length = model.config.max_position_embeddings

        # stopping_criteria
        stopping_criteria = StoppingCriteriaList(stopping_criteria or [])
        stopping_criteria.append(MaxLengthCriteria(max_length=max_length))

        # ----------------------------
        # 2. logits processor
        # ----------------------------
        logits_processor = LogitsProcessorList(logits_processor or [])

        if repetition_penalty != 1.0:
            logits_processor.append(RepetitionPenaltyLogitsProcessor(repetition_penalty))

        if temperature != 1.0:
            logits_processor.append(TemperatureLogitsWarper(temperature))

        if top_k > 0:
            logits_processor.append(TopKLogitsWarper(top_k))

        if top_p < 1.0:
            logits_processor.append(TopPLogitsWarper(top_p))

        outputs = model(
            input_ids=input_ids,
            use_cache=use_cache,
            **model_kwargs,
        )

        logits = outputs.logits[:, -1, :]
        past = outputs.past_key_values

        generated = input_ids

        finished = torch.zeros(batch_size, dtype=torch.bool, device=device)
        eos_ids = torch.tensor(eos_token_id, device=device)
        for _ in range(max_new_tokens):
            # 1) logits processor
            next_logits = logits_processor(generated, logits)

            # 2) sampling
            probs = F.softmax(next_logits, dim=-1)
            next_token = torch.multinomial(probs, num_samples=1)
            
            # 3) 
            generated = torch.cat([generated, next_token], dim=1)
            
            # 4) 
            is_eos = (next_token == eos_ids.unsqueeze(0)).any(dim=-1)
            finished |= is_eos
            
            # 5) stopping criteria
            # stopping criteria
            if stopping_criteria(generated, next_logits):
                break
            
            if finished.all():
                break
            
            # 6)
            next_input = torch.where(
                finished.unsqueeze(-1),
                torch.full_like(next_token, pad_token_id),
                next_token,
            )
            
            #  forward
            outputs = model(
                input_ids=next_input,
                past_key_values=past,
                use_cache=use_cache,
                **model_kwargs,
            )

            logits = outputs.logits[:, -1, :]
            past = outputs.past_key_values

        return {
            "sequences": generated,
            "past_key_values": past,
        }

    @torch.no_grad()
    def append_register_tokens_with_kv(self, batch_size, past_key_values, eos_token_id=[151645]):
        """
        register_token_emb: (B, N_register, hidden_size)
        """
        model = self.model 
        register_token_emb = self.register_embed.expand(batch_size, -1, -1)
        
        past = past_key_values
        
        # eos_token_id = torch.tensor(eos_token_id, device=model.device).unsqueeze(0)
        # outputs = model(
        #     input_ids=eos_token_id,
        #     past_key_values=past,
        #     use_cache=True,
        # )
        # past = outputs.past_key_values

        B, N, H = register_token_emb.shape
        raw_reps = []
        for i in range(N):
            token_emb = register_token_emb[:, i:i+1, :]  # (B, 1, H)

            outputs = model(
                inputs_embeds=token_emb,
                use_cache=True,
                past_key_values=past,
            )
            past = outputs.past_key_values
            raw_reps.append(outputs.last_hidden_state)
        last_hidden_state = torch.cat(raw_reps, dim=1)
        return past, last_hidden_state

    @torch.no_grad()
    def generate_with_decompress(
        self,
        input_ids,
        offset,
        register_token_reps,
        past,
        max_new_tokens=50,
        temperature=1.0,
        top_k=0,
        top_p=1.0,
        logits_processor=None,
        stopping_criteria=None,
        pad_token_id=None,
        eos_token_id=None,
        use_cache=True,
    ):
        model = self.model
        batch_size = input_ids.shape[0]
        inputs_embeds = self.model.model.embed_tokens(input_ids).to(input_ids.device)
        
        # input_embeds = torch.cat([register_token_reps, input_embeds], dim=1)
        # out = self.model.generate(
        #     inputs_embeds=input_embeds,
        #     max_new_tokens=max_new_tokens,
        #     eos_token_id=eos_token_id,
        #     # attention_mask=torch.ones(input_embeds.shape[:2], dtype=torch.long).to(input_embeds.device),
        # )
        
        device = register_token_reps.device
        B, S, H = register_token_reps.shape

        if pad_token_id is None:
            pad_token_id = model.config.pad_token_id
        if eos_token_id is None:
            eos_token_id = model.config.eos_token_id
        if isinstance(eos_token_id, int):
            eos_token_id = [eos_token_id, ]
        # -----------------------------
        # 1. Prepare Logits Processor
        # -----------------------------
        processor = LogitsProcessorList(logits_processor or [])
        if temperature != 1.0:
            processor.append(TemperatureLogitsWarper(temperature))
        if top_k > 0:
            processor.append(TopKLogitsWarper(top_k))
        if top_p < 1.0:
            processor.append(TopPLogitsWarper(top_p))

        # -----------------------------
        # 2. Prepare stopping criteria
        # -----------------------------
        stopping_criteria = StoppingCriteriaList(stopping_criteria or [])
        stopping_criteria.append(MaxLengthCriteria(max_length=max_new_tokens + S + 1))

        for i in range(input_ids.size(1)):
            outputs = model(
                inputs_embeds=inputs_embeds[:, i:i+1, :],
                past_key_values=past,
                use_cache=True,
                offset=offset,
            )
            logits = outputs.logits[:, -1, :]
            past = outputs.past_key_values

        # generated sequence
        generated = input_ids

        finished = torch.zeros(B, dtype=torch.bool, device=device)

        # -----------------------------
        # 5. Decoding loop
        # -----------------------------
        eos_ids = torch.tensor(eos_token_id, device=device)
        for _ in range(max_new_tokens):
            # 1) logits processor
            logits = processor(generated, logits)
            
            # 2) sampling
            probs = F.softmax(logits, dim=-1)
            next_token = torch.multinomial(probs, num_samples=1)

            # 3) 
            generated = torch.cat([generated, next_token], dim=1)
            
            # 4) 
            is_eos = (next_token == eos_ids.unsqueeze(0)).any(dim=-1)
            finished |= is_eos
            
            # 5) stopping criteria
            if stopping_criteria(generated, logits):
                break

            if finished.all():
                break
            
            # 6) 
            # mask finished sequences
            next_input = torch.where(
                finished.unsqueeze(-1),
                torch.full_like(next_token, pad_token_id),
                next_token,
            )

            outputs = model(
                input_ids=next_input,
                past_key_values=past,
                use_cache=True,
                offset=offset,
            )
            
            logits = outputs.logits[:, -1, :]
            past = outputs.past_key_values

        return {
            "sequences": generated,   
            "past_key_values": past,       
        }
            

class Adapter(torch.nn.Module):
    def __init__(self, dtype, input_dim: int, output_dim: int, hidden_dim: int = 512, ):
        super().__init__()
        # 3 layers mlp
        # using module list
        self.layers = torch.nn.ModuleList([
            torch.nn.Linear(input_dim, hidden_dim, dtype=dtype),
            SiLUActivation(),
            torch.nn.Linear(hidden_dim, hidden_dim, dtype=dtype),
            SiLUActivation(),
            torch.nn.Linear(hidden_dim, output_dim, dtype=dtype),
        ])
    def forward(self, x):
        # add residual connection
        out = x
        for layer in self.layers:
            out = layer(out)
        return out + x


class GRC(torch.nn.Module, GRCGenerateMixin):
    def __init__(
        self,
        tokenizer,
        num_register_tokens: int = 50,
        model_name_or_path: str = None,
        pooling_method: str = "lasttoken", # register_token_mean, 
        normalized: bool = True,
        device: str = "cuda" if torch.cuda.is_available() else "cpu",
        **kwargs, # "attn_implementation", "torch_dtype"...
    ):
        super().__init__()
        
        self.tokenizer = tokenizer
        if "qwen" in model_name_or_path.lower():
            self.model = Qwen3ForCausalLM.from_pretrained(model_name_or_path, trust_remote_code=True, **kwargs)
        elif "llama" in model_name_or_path.lower():
            self.model = LlamaForCausalLM.from_pretrained(model_name_or_path, trust_remote_code=True, **kwargs)
        
        # ref: https://github.com/bytedance/1d-tokenizer/blob/main/modeling/modules/blocks.py
        scale = self.model.config.hidden_size ** -0.5
        self.model.config.is_inference = True
        
        self.register_embed = torch.nn.Parameter(scale * torch.randn(1, num_register_tokens, self.model.config.hidden_size, dtype=kwargs["torch_dtype"],), requires_grad=True,) # (1, L, D)
        
        self.embed_adapter = Adapter(dtype=kwargs["torch_dtype"], input_dim=self.model.config.hidden_size, output_dim=self.model.config.hidden_size, hidden_dim=4*self.model.config.hidden_size)
        
        self.generate = self.model.generate
        self.pooling_method = pooling_method
        self.normalized = normalized
        
    def forward(
        self,
        input_ids: Union[torch.Tensor, None] = None,
        attention_mask: Union[torch.Tensor, None] = None,
        **kwargs,
    ):
        outputs = self.model(
            input_ids=input_ids,
            attention_mask=attention_mask,
            **kwargs
        )
        return outputs
    
    def extract_register_token_reps(
        self,
        whole_reps: torch.Tensor,
        input_ids: torch.Tensor,
        register_token_id: int,
    ):
        # Find the start and end of the register token spans
        start, end = find_token_spans_padded_gpu(
            input_ids,
            register_token_id,
        )
        
        # extract the register token embeddings
        last_start = start[:, -1]
        last_end = end[:, -1]
        reps = slice_by_start_end(whole_reps, last_start, last_end)
        return reps, last_start, last_end
    
    def replace_register_token_reps(
        self,
        whole_reps: torch.Tensor,
        input_ids: torch.Tensor,
        register_token_id: int,
        new_reps: torch.Tensor,
    ):
        # Find the start and end of the register token spans
        start, end = find_token_spans_padded_gpu(
            input_ids,
            register_token_id,
        )
        
        # extract the register token embeddings
        last_start = start[:, -1]
        last_end = end[:, -1]
        reps = replace_slice(whole_reps, last_start, last_end, new_reps)
        return reps

    def pooling(
        self,
        last_hidden_state: torch.Tensor,
        input_ids: torch.Tensor,
        register_token_id: int,
    ):
        reps, last_start, last_end = self.extract_register_token_reps(
            last_hidden_state,
            input_ids,
            register_token_id,
        )
        
        reps = self.embed_adapter(reps)
        
        if self.pooling_method == "lasttoken":
            embedding = reps[:, -1, :]
        elif self.pooling_method == "register_token_mean":
            s = torch.sum(reps, dim=1)
            embedding = s / reps.shape[1]
        
        if self.normalized:
            embedding = torch.nn.functional.normalize(embedding, p=2, dim=-1)
        return embedding
